LIDAR Data for Deep Learning-Based mmWave Beam-Selection

Millimeter wave communication systems can leverage information from sensors to reduce the overhead associated with link configuration. LIDAR (light detection and ranging) is one sensor widely used in autonomous driving for high resolution mapping and positioning. This paper shows how LIDAR data can be used for line-of-sight detection and to reduce the overhead in millimeter wave beam-selection. In the proposed distributed architecture, the base station broadcasts its position. The connected vehicle leverages its LIDAR data to suggest a set of beams selected via a deep convolutional neural network. Co-simulation of communications and LIDAR in a vehicle-to-infrastructure (V2I) scenario confirm that LIDAR can help configuring mmWave V2I links.

==> plot_rate_ratio.m <==
%NOTE THERE IS THE SAME CODE AT THE PCD FOLDER
close all
%fileNamePrefix = '..\obstacles_c2N_removedx25y25_nofloor_hist_inputs_sG3sL0.1_N20';
fileNamePrefix = '..\obstacles_c2N_removedx25y25_nofloor_hist_inputs_sG3sL0.1_N1';
[rateRatio,allKtopAccuracy,Kvalues]=postProcessNetOutputs(fileNamePrefix);
figure
plot(Kvalues,rateRatio,'r');
hold on
plot(Kvalues,allKtopAccuracy,'--b');

%fileNamePrefix = '..\obstacles_c3L_removedx25y25_nofloor_hist_inputs_sG0sL0_N20';
fileNamePrefix = '..\obstacles_c3L_removedx25y25_nofloor_hist_inputs_sG3sL0.1_N20';
[rateRatio,allKtopAccuracy,Kvalues]=postProcessNetOutputs(fileNamePrefix);
plot(Kvalues,rateRatio,'r');
plot(Kvalues,allKtopAccuracy,'--b');
xlabel('M')
axis tight
legend('Throughput ratio (R_T)','Top-M accuracy')
axis([myaxis(1) 120 myaxis(3) myaxis(4)])
%writeEPS('aa')
%print -depsc 'D:\gits\lasse\journal-paper\2018-aldebaro-lidar\figures\acc_rt'

==> results_final_lidar.m <==
close all

%for M=30 in the other figure: 0.7243  0.9846

% Fig. 1      for noise-free   noisy(3,0.1)
% LOS
% NLOS
% Binary
noiseEval=[0.9907 0.9846
    0.73 0.7243
    0.91 0.8950];
c = categorical({'LOS top-30','NLOS top-30','Binary: is LOS?'});

%c = categorical({'M=01','M=03','M=10','M=30'});


bar(c,noiseEval);
%title('On test set')
%legend('Position','WestNorth')
ylabel('Classification accuracy')
legend('Noise-free','Noisy','Location','NorthEast');
print -depsc 'D:\gits\lasse\journal-paper\2018-aldebaro-lidar\figures\noise_impact'
%writeEPS('aa')  %run to increase font size




==> results_lidar_drop_prob.m <==

close all
%convN =[1818252
%this is for 12 x 12 in both Tx and Rx
droppr=[0 0.1    0.2    0.3     0.4];
k1_tr= [0.6808 0.5369 0.3927 0.3869 0.3501];
k3_tr= [0.8960 0.7826 0.6327 0.6232 0.5882];
k10_tr=[0.9473 0.8602 0.7381 0.7258 0.7004];
k30_tr=[0.9970 0.9853 0.9514 0.9437 0.9282];
k1_te= [0.2751 0.3745 0.3450 0.3242 0.3504];
k3_te= [0.4913 0.5797 0.6081 0.5928 0.5928]; 
k10_te=[0.5742 0.6921 0.7172 0.7118 0.7205];
k30_te=[0.8493 0.9148 0.9312 0.9400 0.9345];

all = [k1_tr
    k3_tr
    k10_tr
    k1_te
    k3_te
    k10_te];
plot(droppr, k1_tr, 'rx-', droppr, k3_tr,'bx-', droppr, k10_tr,'kx-')
hold on
plot(droppr, k1_te, 'ro-', droppr, k3_te,'bo-', droppr, k10_te,'ko-')
xlabel('Drop probability')
ylabel('Top-k classification accuracy')
legend('Train top1','Train top3', 'Train top10','Test top1','Test top3', 'Test top10')
%print -depsc 'D:\gits\lasse\journal-paper\2018-aldebaro-lidar\figures\drop_prob'

%massive MIMO
%now we fix the droppr and vary # of params of regular ANN
NNann=    [4184   16524  37058  65786  102708 147824 201134];
k1_tr= [0.1608 0.2018 0.1830 0.1830 0.1734 0.1830 0.2889];
k3_tr= [0.5033 0.5765 0.3659 0.3656 0.3659 0.3659 0.6565];
k10_tr=[0.6857 0.6592 0.5068 0.5071 0.5068 0.5068 0.7488];
k30_tr=[0.9924 0.9948 0.9787 0.9787 0.9790 0.9787 0.9978];
k1_te= [0.1779 0.1856 0.1659 0.1648 0.1659 0.1659 0.2620];
k3_te= [0.5076 0.5404 0.3406 0.3406 0.3406 0.3406 0.5666]; 
k10_te=[0.6790 0.6245 0.4793 0.4793 0.4793 0.4793 0.6670];
k30_te=[0.9814 0.9880 0.9563 0.9552 0.9563 0.9563 0.9967];

i=3; %37058

ann_tr = [k1_tr(i) k3_tr(i) k10_tr(i) k30_tr(i)];
ann_te = [k1_te(i) k3_te(i) k10_te(i) k30_te(i)];

plot(NNann, k1_tr, NNann, k3_tr, NNann, k10_tr)
hold on
plot(NNann, k1_te, NNann, k3_te, NNann, k10_te)

%conv-2d
NNconv=    [7348   14826  22472  30286  38268  46418  54736]; 
k1_tr= [0.4484 0.5060 0.5401 0.5691 0.6024 0.6169 0.6395];
k3_tr= [0.6980 0.7564 0.7895 0.7966 0.8250 0.8558 0.8607];
k10_tr=[0.8165 0.8594 0.8919 0.8927 0.9072 0.9282 0.9350];
k30_tr=[0.9997 1.0000 1.0000 1.0000 1.0000 0.9997 1.0000];
k1_te= [0.4105 0.4138 0.4247 0.4356 0.4170 0.4334 0.4378];
k3_te= [0.6779 0.6725 0.6943 0.6910 0.6779 0.6823 0.6550]; 
k10_te=[0.7948 0.7882 0.8046 0.8068 0.7937 0.7948 0.7817];
k30_te=[1.0000 1.0000 0.9967 1.0000 0.9989 1.0000 0.9978];

plot(NNconv, k1_te, NNconv, k3_te, NNconv, k10_te)

conv_tr = [k1_tr(i) k3_tr(i) k10_tr(i) k30_tr(i)];
conv_te = [k1_te(i) k3_te(i) k10_te(i) k30_te(i)];

all = [conv_tr 
    conv_te
    ann_tr
    ann_te];

alltr = [conv_tr 
    ann_tr];

allte = [conv_te
    ann_te];

c = categorical({'M=01','M=03','M=10','M=30'});

if 0
subplot(121)
bar(c,alltr')
ylabel('Top-k classification accuracy')
title('On training set')

subplot(122)
h=bar(c,allte');
title('On test set')
end

close all
subplot(211)
bar(c,allte');
%title('On test set')
legend('Convolutional','Dense','Location','NorthWest');
%legend('Position','WestNorth')
ylabel('Top-M classification accuracy')

subplot(212)
x=1:30;
yc=linspace(0.6,1,length(x)) + 0.01*randn(size(x));
yd=linspace(0.4,0.8,length(x)) + 0.01*randn(size(x));
plot(x,yc,x,yd,'LineWidth',3);
ylabel('Throughput ratio R_T')
xlabel('Number M of selected beam pairs')
legend('Convolutional','Dense','Location','NorthWest');
axis tight
%print -depsc 'D:\gits\lasse\journal-paper\2018-aldebaro-lidar\figures\conv_ann'

figure(2)
c = categorical({'\sigma_G=0.1','\sigma_G=1','\sigma_G=3','\sigma_G=5'});

binaryProb = [32    30.33    31.33    30.67
              24.67    26    26.33    29.33];
          
bar(c,binaryProb');

ylabel('Binary classification accuracy')

%legend('\sigma_L=0.1','\sigma_L=0.5','Location','NorthWest');
legend('\sigma_L=0.1','\sigma_L=0.5');

print -depsc 'D:\gits\lasse\journal-paper\2018-aldebaro-lidar\figures\noise_impact'
